Automated quantification of one-dimensional nanostructure alignment on surfaces

A method for automated quantification of the alignment of one-dimensional nanostructures from microscopy imaging is presented. Nanostructure alignment metrics are formulated and shown to able to rigorously quantify the orientational order of nanostructures within a two-dimensional domain (surface). A complementary image processing method is also presented which enables robust processing of microscopy images where overlapping nanostructures might be present. Scanning electron microscopy (SEM) images of nanowire-covered surfaces are analyzed using the presented methods and it is shown that past single parameter alignment metrics are insufficient for highly aligned domains. Through the use of multiple parameter alignment metrics, automated quantitative analysis of SEM images is shown to be possible and the alignment characteristics of different samples are able to be rigorously compared using a similarity metric. The results of this work provide researchers in nanoscience and nanotechnology with a rigorous method for the determination of structure/property relationships where alignment of one-dimensional nanostructures is significant.

==> image_processing/nanowires.py <==
#!/usr/bin/env python
#
# Project: Image Processing for Quantification of Nanowire Alignment on Surfaces 
# File name: nanowires.py
# Description:  see "docstring" below
#   
# @author: N.M. Abukhdeir (University of Waterloo)
#         Copyright (C) 2016.
# @version: 0.2 
#   
# @see The GNU Public License (GPL)
#

# This program is free software: you can redistribute it and/or modify
# it under the terms of the GNU General Public License as published by
# the Free Software Foundation, either version 3 of the License, or
# (at your option) any later version.

# This program is distributed in the hope that it will be useful,
# but WITHOUT ANY WARRANTY; without even the implied warranty of
# MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
# GNU General Public License for more details.

# You should have received a copy of the GNU General Public License
# along with this program.  If not, see <http://www.gnu.org/licenses/>.

"""Sample script using the OpenCV library to quantify alignment of nanowires 
on a surface from experimental images.

This script uses the OpenCV library to compute the orientational order parameters 

S_2n = cos(2 n*\theta)

for a set of non-overlapping or overlapping nanowires on a surface.

Usage requires specification of the image directory (PNG format, *.png) and a 
directory for the output of the script:

      $ python nanowire.py images/ output/
"""

import os
import sys

from numpy import *
from scipy import ndimage
import cv2
from matplotlib import pyplot


################################################################################
# Utility Functions
def load_image(filename, display=False):
    "Load an individual image from a file and convert to grayscale."
    
    raw_image = cv2.imread(filename)

    if raw_image == None:
        print("load_image(): Image file not found: " + filename)
        raise IOError

    grey_image = cv2.cvtColor(raw_image, cv2.COLOR_BGR2GRAY)

    if display == True:
        cv2.imshow("grey_image", grey_image)
        cv2.waitKey()

    return(grey_image)


def digitize_image(grey_image, block_size, threshold="otsu", denoising_strength=30, display=False):
    "Digitize a loaded image by first applying a denoising filter and then using either Otsu or adaptive thresholding."
    
    # only apply the denoising filter if the denoising strength is greater than zero
    if denoising_strength > 0:
        filtered_image = cv2.fastNlMeansDenoising(grey_image, None, denoising_strength, 3*block_size[0], block_size[0])
    else:
        filtered_image = grey_image

    # perform the user-specified thresholding method to yield a 0/1 binary image
    if threshold == "otsu":
        (retval, binary_image) = cv2.threshold(filtered_image, 0, 1, cv2.THRESH_BINARY+cv2.THRESH_OTSU)
    elif threshold == "adaptive":
        # execute adaptive thresholding, results in a binary image
        binary_image = cv2.adaptiveThreshold(filtered_image, 1, cv2.ADAPTIVE_THRESH_GAUSSIAN_C, cv2.THRESH_BINARY, block_size[0], -1) 
    else:
        raise NotImplementedError

    if display == True:
        pyplot.figure()
        pyplot.imshow(binary_image, cmap=pyplot.get_cmap("gray"))
                
        pyplot.show()
            
    return(binary_image)


################################################################################
# Mathematical Morphology Functions

def _hit_and_miss(image, hit, miss):
    "Implementation of the hit-or-miss transform"

    res1 = _erosion(image, hit)
    res2 = _erosion(image, miss, invert = True)
    
    return logical_and(res1, res2)

def _thin(image, hit, miss):
    "Implementation of morphological thinning"
    
    hm = _hit_and_miss(image, hit, miss)
    res = logical_and(image, logical_not(hm))

    return where(res, 1, 0)

def _erosion(image, kernel, invert = False):
    "Implementation of morphological erosion"

    image = where(image, 1, 0) 
    thresh = kernel.sum()
    
    result = ndimage.convolve(image, kernel, mode="constant")

    if invert == False:
        return where(result == thresh, 1, 0) 
    else:
        return where(result == 0, 1, 0)

def skeletonize_image(bw_image, prunings=0, display=False):
    """Skeletonize and prune a binary image through the application of hit-or-miss
     transforms using appropriate structure elements."""

    # generate the skeleton through thinning using the structure elements from:
    # http://homepages.inf.ed.ac.uk/rbf/HIPR2/thin.htm
    hit1 = array([[0, 0, 0],
                  [0, 1, 0],
                  [1, 1, 1]], dtype=uint8)
    miss1 = array([[1, 1, 1],
                   [0, 0, 0],
                   [0, 0, 0]], dtype=uint8)
    hit2 = array([[0, 0, 0],
                  [1, 1, 0],
                  [0, 1, 0]], dtype=uint8)
    miss2 = array([[0, 1, 1],
                   [0, 0, 1],
                   [0, 0, 0]], dtype=uint8)
    
    # create the initial list of hit and miss structure elements
    hit_list = [hit1, hit2]
    miss_list = [miss1, miss2]
    
    # use some nifty NumPy slicing to add the three remaining rotations of each
    # of the structure elements to the hit and miss lists
    for ii in range(6):
        hit_list.append(transpose(hit_list[-2])[::-1, ...])
        miss_list.append(transpose(miss_list[-2])[::-1, ...])

    # create a deep copy of the binary image for performing the skeletonization
    image = bw_image.copy()
    while 1:
        last = image
        for hit, miss in zip(hit_list, miss_list):
            hm = _hit_and_miss(image, hit, miss)
            image = logical_and(image, logical_not(hm))
        if logical_xor(last, image).sum() == 0:
            break
    
    # some of the structure elements might have responding more than once, enforce
    # that the skeleton is also a binary image
    skel_image = where(image, 1, 0)

    # prune end-points if the user requests it, pruning helps to remove artifacts 
    # resulting from the skeletonization
    
    # again, using the pruning structure elements from:
    # http://homepages.inf.ed.ac.uk/rbf/HIPR2/thin.htm
    hit1 = array([[0, 0, 0],
                 [0, 1, 0],
                 [0, 0, 0]])
    miss1 = array([[1, 1, 1],
                  [1, 0, 1],
                  [1, 0, 0]])
    hit2 = array([[0, 0, 0],
                 [0, 1, 0],
                 [0, 0, 0]])
    miss2 = array([[1, 1, 1],
                  [1, 0, 1],
                  [0, 0, 1]])
    hit_list = [hit1, hit2]
    miss_list = [miss1, miss2]
    for ii in range(6):
        hit_list.append(transpose(hit_list[-2])[::-1, ...])
        miss_list.append(transpose(miss_list[-2])[::-1, ...])
    
    # first thin the endpoints twice to prune the artifacts from skeletonization
    pruned_skel_image = skel_image.copy()
    for i in range(prunings):
        for hit, miss in zip(hit_list, miss_list):
            pruned_skel_image = _thin(pruned_skel_image, hit, miss)


    if display != False:
        fig1 = pyplot.figure()
        pyplot.imshow(skel_image, cmap=pyplot.get_cmap("gray"))
        fig2 = pyplot.figure()
        pyplot.imshow(pruned_skel_image, cmap=pyplot.get_cmap("gray"))
        
        if display == True:
            pyplot.show()
        else:
            fig1.savefig(display + "_raw_skeleton.png")
            fig2.savefig(display + "_pruned_skeleton.png")    
        
    return(pruned_skel_image)


def find_branch_points(bw_image, skel_image, display=False):
    """
    Starting with a morphological skeleton, creates a corresponding binary image
    with all branch-points pixels (1) and all other pixels (0).
    """

    # identify 3-way branch-points through convolving the image using appropriate 
    # structure elements for an 8-connected skeleton:
    # http://homepages.inf.ed.ac.uk/rbf/HIPR2/thin.htm
    hit1 = array([[0, 1, 0],
                  [0, 1, 0],
                  [1, 0, 1]], dtype=uint8)
    hit2 = array([[1, 0, 0],
                  [0, 1, 0],
                  [1, 0, 1]], dtype=uint8)
    hit3 = array([[1, 0, 0],
                   [0, 1, 1],
                   [0, 1, 0]], dtype=uint8)
    hit_list = [hit1, hit2, hit3]

    # use some nifty NumPy slicing to add the three remaining rotations of each
    # of the structure elements to the hit list
    for ii in range(9):
        hit_list.append(transpose(hit_list[-3])[::-1, ...])

    # add structure elements for branch-points four 4-way branchpoints, these
    hit3 = array([[0, 1, 0],
                  [1, 1, 1],
                  [0, 1, 0]], dtype=uint8)
    hit4 = array([[1, 0, 1],
                  [0, 1, 0],
                  [1, 0, 1]], dtype=uint8)
    hit_list.append(hit3)
    hit_list.append(hit4)
    
    # create a zero array of the same shape as the skeleton and use it to collect
    # "hits" from the convolution operation
    branch_points = zeros(bw_image.shape)
    for hit in hit_list:
        target = hit.sum()
        curr = ndimage.convolve(skel_image, hit, mode="constant")
        branch_points = logical_or(branch_points, where(curr == target, 1, 0) )

    # pixels may "hit" multiple structure elements, ensure the output is a binary
    # image
    branch_points_image = where(branch_points, 1, 0)

    # use SciPy's ndimage module to label each contiguous foreground feature 
    # uniquely, this will locating and determining coordinates of each branch-point
    (labels, num_labels) = ndimage.label(branch_points_image)
    
    # use SciPy's ndimage module to determine the coordinates/pixel corresponding
    # to the center of mass of each branchpoint
    branch_points = ndimage.center_of_mass(bw_image, labels=labels, index=range(1, num_labels+1))
    branch_points = array([value for value in branch_points if not isnan(value[0]) or not isnan(value[1])], dtype=int)
    num_branch_points = len(branch_points)

    if display== True:
        pyplot.figure()
        pyplot.imshow(bw_image, cmap=pyplot.get_cmap("gray"))
        pyplot.scatter(branch_points[:,1], branch_points[:,0], marker='.', c="b", s=64, lw=0)
        pyplot.show()
    
    # return a list of branch-point coordinates (x, y) and the number of branch-
    # points
    return(branch_points, num_branch_points)


def find_end_points(bw_image, skel_image, display=False):
    """
    Starting with a morphological skeleton, creates a corresponding binary image
    with all end-points pixels (1) and all other pixels (0).
    """
    
    # identify 3-way branch-points through the hit-or-miss transform using
    # appropriate structure elements for an 8-connected skeleton:
    # http://homepages.inf.ed.ac.uk/rbf/HIPR2/thin.htm   
    hit = array([[0, 0, 0],
                     [0, 1, 0],
                     [0, 0, 0]], dtype=uint8)
    miss = array([[0, 0, 0],
                     [1, 0, 1],
                     [1, 1, 1]], dtype=uint8)

    # use some nifty NumPy slicing to add the three remaining rotations of each
    # of the structure elements to the hit and miss lists
    hit_list = [hit,]
    miss_list = [miss,]
    for ii in range(3):
        hit_list.append(transpose(hit_list[-1])[::-1, ...])
        miss_list.append(transpose(miss_list[-1])[::-1, ...])

    # create a zero array of the same shape as the skeleton and use it to collect
    # "hits" from the hit-and-miss operation
    end_points_image = zeros(bw_image.shape)
    for hit, miss in zip(hit_list, miss_list):
        curr = _hit_and_miss(skel_image, hit, miss)
        end_points_image = logical_or(end_points_image, curr)
    
    # pixels may "hit" multiple structure elements, ensure the output is a binary
    # image
    end_points_image = where(end_points_image, 1, 0)

    # use SciPy's ndimage module to label each contiguous foreground feature 
    # uniquely, this will locating and determining coordinates of each branch-point
    (labels, num_labels) = ndimage.label(end_points_image)
    
    # use SciPy's ndimage module to determine the coordinates/pixel corresponding
    # to the center of mass of each branchpoint
    end_points = ndimage.center_of_mass(bw_image, labels=labels, index=range(1, num_labels+1))
    end_points = array([value for value in end_points if not isnan(value[0]) or not isnan(value[1])], dtype=int)
    num_end_points = len(end_points)

    if display== True:
        pyplot.figure()
        pyplot.imshow(bw_image, cmap=pyplot.get_cmap("gray"))
        pyplot.scatter(end_points[:,1], end_points[:,0], marker='.', c="r", s=64, lw=0)
        pyplot.show()
        
    # return a list of end -oint coordinates (x, y) and the number of end-
    # points
    return(end_points, num_end_points)


################################################################################
# 1D Nanostructure Functions

def find_segments(bw_image, skel_image, cutoff, prunings=0, display=False):
    """
    Given a binary image and its morphological skeleton, identify candidate
    1D nanostructure segments by subtracting branch-point pixels from the skeleton
    and then grouping end-points in the modified skeleton into pairs (segments).
    """
    
    # find branch points morphological skeleton
    (branch_points, num_branch_points) = find_branch_points(bw_image, skel_image, display=False)
    
    # create a deep copy of the morphological skeleton and subtract branch-point 
    # pixels and their nearest-neighbour pixels
    branchless_skel_image = skel_image.copy()
    for (x, y) in branch_points:
        indices = [-1, 0, 1]
        (upper1, upper2) = branchless_skel_image.shape
        for i in indices:
            for j in indices:
                x2 = x + i
                y2 = y + j
                if x2 >=0 and y2 >= 0 and x2 < upper1 and y2 < upper2:
                    branchless_skel_image[x2, y2] = 0
    
    # find end points in the branchless morphological skeleton
    (end_points, num_end_points) = find_end_points(bw_image, branchless_skel_image, display=False)
    
    # group end points into sets for each distinct feature, should be in sets of two
    (label_image, num_labels) = ndimage.label(branchless_skel_image, structure=ones((3,3),dtype=uint8))
    end_points_mapping = [[] for x in range(num_labels)]
    for i in range(num_end_points):
        label_index = label_image[end_points[i][0], end_points[i][1]] - 1
        end_points_mapping[label_index].append(end_points[i])   


    # filter features that have anything other than 2 end-points within them,
    # for those that have two end-points find the Euclidean distance between them
    # and filter if below cutoff    
    nw_segments = []
    filtered_segments = []
    for mapping in end_points_mapping:
        if len(mapping) == 2:
            (start, end) = mapping
            
            # take into account the number of prunings in the length
            length = sqrt((start[0]-end[0])**2 + (start[1]-end[1])**2) + 2*prunings
            
            if length > cutoff:
                nw_segments.append(mapping)
            else:
                filtered_segments.append(mapping) 
        else:
            filtered_segments.append(mapping)  

    if display != False:
        fig = pyplot.figure()
        pyplot.imshow(branchless_skel_image, cmap=pyplot.get_cmap("gray"))
        #pyplot.scatter(end_points[:,1], end_points[:,0], c="r")
        
        for (p1, p2) in nw_segments:
            pyplot.plot([p1[1], p2[1]], [p1[0], p2[0]],'b', linewidth=2)
        
        if display == True:
            pyplot.show()
        else:
            fig.savefig(display + "_segments.png")

    # return two lists of pairs of end-points, valid ones and filtered ones
    return(nw_segments, filtered_segments) 


def compute_order(nw_segments, order=6, display=False):
    """
    Given a set of nanostructure segments, compute orientational order parameters
    S_2n up to a specified order
    """
    
    # create lists to populate with approximate length and orientation angle (with
    # respect to average orientation vector)
    length_list = []
    orientation_list = []

    # iterate through the segments list and compute the polar angle of orientation,
    # because the segments are assumed non-polar, add both m and -m orientations
    for (start, end) in nw_segments:
        length = sqrt((start[0]-end[0])**2 + (start[1]-end[1])**2)
        
        mx = (start[0]-end[0])/length
        my = (start[1]-end[1])/length
        
        # don't mix this up, y before x!
        orientation1 = arctan2(my, mx)
        orientation2 = arctan2(-my, -mx)
                
        length_list.append(length)             
        orientation_list.append(orientation1 + pi)
        length_list.append(length)             
        orientation_list.append(orientation2 + pi)
    
    # create ndarray objects from the lists for numeric manipulations
    length = array(length_list)
    orientation = array(orientation_list) 
    orientation = where(orientation < 0, orientation + pi, orientation)
 
    # fit order parameters to orientation samples, use both unweighted and weighted order
    # parameters
    (S, Sw, orientation, orientation_weighted) = fit_odf_samples(orientation, length, order)
    
    # return ndarrays of unweighted (S) and weighted (Sw) order parameters, and
    # unweighted and weighted angles from average orientation vector
    return(S, Sw, length, orientation, orientation_weighted)


def fit_odf_samples(orientation, length, order, display=False):
    """
    Find orientational order parameters up to order from orientation angle samples
    for both unweighted and weighted order parameters.
    """
    # determine the alignment vectors for each nanowire, angles are with respect
    # to the horizontal axis of the image (polar coordinates)
    mx = cos(orientation)
    my = sin(orientation)
    
    # determine the average orientation vector, or "director", this uses a simple
    # method formulated in: R. Eppenga and D. Frenkel, Mol. Phys., 1984, 52, 1303-1334.
    Q = zeros((len(length), 2,2))
    Qw = zeros((len(length), 2,2))
    Q[:, 0, 0] = mx*mx - 0.5
    Q[:, 1, 1] = my*my - 0.5
    Q[:, 0, 1] = Q[:, 1, 0] = mx*my

    Qw[:, 0, 0] = (mx*mx - 0.5)*length
    Qw[:, 1, 1] = (my*my - 0.5)*length
    Qw[:, 0, 1] = Qw[:, 1, 0] = mx*my*length

    Q = Q.mean(axis=0)
    Qw = Qw.sum(axis=0)/length.sum()
    
    (evals, evecs) = linalg.eigh(Q)
    n = evecs[:,evals.argmax()]    

    (evals, evecs) = linalg.eigh(Qw)
    nw = evecs[:,evals.argmax()] 
       
    # determine orientation with respect to average orientation vector from above,
    # unweighted formulation
    orientation = arccos(n[0]*mx + n[1]*my)
    orientation = where(orientation > pi/2., orientation - pi, orientation)

    # determine orientation with respect to average orientation vector from above,
    # unweighted formulation
    orientation_weighted = arccos(nw[0]*mx + nw[1]*my)
    orientation_weighted = where(orientation_weighted > pi/2., orientation_weighted - pi, orientation_weighted)

    S = zeros((order/2,))
    Sw = zeros((order/2,))
    
    # compute the weighted and unweighted order parameters
    for i in range(len(S)):
        S[i] = (cos(2*(i+1)*orientation)).mean()
        Sw[i] = (cos(2*(i+1)*orientation_weighted)*length).sum()/length.sum()

    return(S, Sw, orientation, orientation_weighted)


def compute_odf(S, n=10000, display=False):
    """
    Given a set of orientational order parameters compute the corresponding 
    approximate orientational distribution function
    """
    
    # use a shifted polar coordinate system for convenient plotting
    theta = linspace(-pi/2., pi/2., n)
    
    p = zeros(theta.shape)
    
    # add the S_0 contribution
    p += 1./(2*pi)
    
    # add the S_2 and greater contributions
    for i in range(len(S)):
        p += S[i]*cos(2.*(i+1)*theta)/pi

    if display != False:
        fig = pyplot.figure()
        pyplot.plot(theta, p)

        if display == True:
            pyplot.show()
        else:
            fig.savefig(display + "_odf.png")

    # polar coordinate and p(\theta) value
    return(theta, p)
    
# functionality to execute if the module is being executed as a script
if __name__ == "__main__":
    
    # default image processing parameters parameters
    prunings = 0        # number of prunings applied to the morphological skeleton
    block_size = (7, 7) # block size for all filter operatings
    threshold = "otsu"  # thresholding method, either "otsu" or "adaptive"
    cutoff = 5          # nanostructure length cutoff in pixels

    order = 50          # number of order parameters to compute, S_{2n}

    Ntheta=100          # number of ODF values to compute on the interval [-\pi, \pi]
    nbins= 49           # number of bins for alignment histograms
    
    num_args = len(sys.argv)

    if num_args == 0:
        # use default image and data directories
        image_directory = "images/"
        data_directory = "data/"
    elif num_args == 3:
        image_directory = sys.argv[1]
        data_directory = sys.argv[2]
    else:
        print("Usage: %s image_directory/ data_directory/" % sys.argv[0])
        exit()

    print("Running alignment image processing script...")
    print("Image directory: %s" % image_directory)
    print("Data directory: %s" % data_directory)

    print("\nIterating over all PNG (*.png) files in the image directory...")
    
    for (root, dirs, files) in os.walk(image_directory):
        for filename in files:
            if(filename.endswith("png")):
                print("Processing file: ", root + filename)
               
                data_name = data_directory + filename.split('.')[0]              
                
                grey_image = load_image(root + filename, display=False)

                bw_image = digitize_image(grey_image, block_size, threshold=threshold, display=False)

                skel_image = skeletonize_image(bw_image, display=False)

                (nw_segments, filtered_segments) = find_segments(bw_image, skel_image, cutoff=cutoff, prunings=prunings, display=False)

                (S, Sw, length, orientation, orientation_weighted) = compute_order(nw_segments, order=order, display=False)

                (theta, p0) = compute_odf(S[:1], n=Ntheta)
                (theta, pw0) = compute_odf(Sw[:1], n=Ntheta)

                (theta, p) = compute_odf(S, n=Ntheta)
                (theta, pw) = compute_odf(Sw, n=Ntheta)

                Nsamples = len(orientation)
                weights = ones((Nsamples,))*(nbins/(2*pi))/(Nsamples)
                pyplot.figure()
                pyplot.hist(orientation, bins=nbins, range=(-pi/2, pi/2), weights=weights, histtype="bar")
                pyplot.plot(theta, p, 'r', linewidth=3)
                pyplot.plot(theta, p0, 'b--', linewidth=3)
                pyplot.ylim((-.1, 2.))
                pyplot.xlim((-pi/2., pi/2.))
                pyplot.ylabel(r"$p(\theta_i)$")
                pyplot.xlabel(r"$\theta_i$")
                pyplot.savefig(data_name + "_unweighted.pdf", bbox_inches="tight")

                Nsamples = len(orientation)
                weights = ones((Nsamples,))*(nbins/(2*pi))/(Nsamples)
                pyplot.figure()
                pyplot.hist(orientation_weighted, bins=nbins, range=(-pi/2, pi/2), weights=weights, histtype="bar")
                pyplot.plot(theta, pw, 'r', linewidth=3)
                pyplot.plot(theta, pw0, 'b--', linewidth=3)
                pyplot.ylim((-.1, 2.))
                pyplot.xlim((-pi/2., pi/2.))
                pyplot.ylabel(r"$p(\theta_i)$")
                pyplot.xlabel(r"$\theta_i$")
                pyplot.savefig(data_name + "_weighted.pdf", bbox_inches="tight")

                pyplot.figure()
                width= 0.5
                index = arange(2, order+2, 2)
                pyplot.plot(index + 2, S, 'r-o')
                pyplot.plot(index + 2, Sw, 'b-s')
                pyplot.xlim((2., order))
                pyplot.ylim((-.1, 1.))
                pyplot.ylabel(r"$S_n$")
                pyplot.xlabel(r"$n$")
                pyplot.savefig(data_name + "_order_params.pdf", bbox_inches="tight")

                pyplot.close("all")


